Thermomechanical Stability and Mechanochemical Response of DNA: a Minimal Mesoscale Model

We show that a mesoscale model, with a minimal number of parameters, can well describe the thermomechanical and mechanochemical behavior of homogeneous DNA at thermal equilibrium under tension and torque. We predict critical temperatures for denaturation under torque and stretch, phase diagrams for stable DNA, probe/response profiles under mechanical loads, and the density of dsDNA as a function of stretch and twist. We compare our predictions with available single molecule manipulation experiments and find strong agreement. In particular we elucidate the difference between angularly constrained and unconstrained overstretching. We propose that the smoothness of the angularly constrained overstreching transition is a consequence of the molecule being in the vicinity of criticality for a broad range of values of applied tension.

==> CV.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     62294,       1199]
NotebookOptionsPosition[     61356,       1164]
NotebookOutlinePosition[     61713,       1180]
CellTagsIndexPosition[     61670,       1177]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"exc", "=", 
  RowBox[{"1", " ", 
   SuperscriptBox["10", "3"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Delta", "[", 
    RowBox[{"\[CapitalGamma]_", ",", "f_", ",", "c_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "f"}], " ", "\[Lambda]"}], "+", 
    RowBox[{
     RowBox[{"T", "[", "c", "]"}], 
     SqrtBox["f"], 
     FractionBox["1", 
      SqrtBox["\[Lambda]o"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"f", " ", "\[Eta]"}], 
         RowBox[{"\[Mu]", "+", "\[Mu]\[Mu]", "+", 
          RowBox[{"f", " ", "\[Nu]"}], "+", 
          RowBox[{"f", " ", "\[Xi]"}]}]]}], "+", "\[Omega]"}], " ", ")"}], 
     " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"10", " ", "\[CapitalGamma]"}], "a"], ")"}]}], "-", 
    FractionBox[
     RowBox[{" ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"10", " ", "\[CapitalGamma]"}], "a"], ")"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Mu]", "+", 
        RowBox[{"f", " ", "\[Xi]"}]}], ")"}], " "}]], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"T", "[", "c", "]"}], 
      RowBox[{"2", "a"}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"T", "[", "c", "]"}]}], 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"\[Mu]", "+", 
          RowBox[{"f", " ", "\[Xi]"}]}], ")"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"T", "[", "c", "]"}], "a"], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"T", "[", "c", "]"}], "a"}], "\[Lambda]o"], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"frnrg", "[", 
    RowBox[{"\[CapitalGamma]_", ",", "f_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"\[Rho]", "[", 
             RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}], "]"}], "==",
            "0"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}], ">", 
           RowBox[{"\[Pi]", "/", "2"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "4"}], 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           RowBox[{"T", "[", "c", "]"}], "2"], 
          FractionBox[
           SuperscriptBox[
            RowBox[{"t", "[", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}], "]"}], 
            "2"], "exc"]}], ",", "0"}], "]"}]}], "+", "  ", 
      RowBox[{"Delta", "[", 
       RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cv", "[", 
   RowBox[{"\[CapitalGamma]_", ",", "f_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"T", "[", "c", "]"}]}], 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"frnrg", "[", 
       RowBox[{"\[CapitalGamma]", ",", "f", ",", 
        RowBox[{"c", "+", "0.01"}]}], "]"}], "+", 
      RowBox[{"frnrg", "[", 
       RowBox[{"\[CapitalGamma]", ",", "f", ",", 
        RowBox[{"c", "-", "0.01"}]}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"frnrg", "[", 
        RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}]}]}], ")"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"c", "+", "0.01"}], "]"}], "-", 
        RowBox[{"T", "[", 
         RowBox[{"c", "-", "0.01"}], "]"}]}], ")"}], "2"], "/", 
     "4."}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entropy", "[", 
   RowBox[{"\[CapitalGamma]_", ",", "f_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"frnrg", "[", 
       RowBox[{"\[CapitalGamma]", ",", "f", ",", 
        RowBox[{"c", "+", "0.01"}]}], "]"}], "-", 
      RowBox[{"frnrg", "[", 
       RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"c", "+", "0.01"}], "]"}], "-", 
     RowBox[{"T", "[", "c", "]"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrg", "[", 
   RowBox[{"\[CapitalGamma]_", ",", "f_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"frnrg", "[", 
    RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}], "+", 
   RowBox[{
    RowBox[{"T", "[", "c", "]"}], 
    RowBox[{"entropy", "[", 
     RowBox[{"\[CapitalGamma]", ",", "f", ",", "c"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.609947602935348*^9, 3.6099476388173227`*^9}, {
   3.6099477053608637`*^9, 3.609947752895732*^9}, {3.6099477836390343`*^9, 
   3.6099478489926453`*^9}, {3.6099501091248837`*^9, 3.6099501429468737`*^9}, 
   3.609950175969193*^9, {3.6099502066743927`*^9, 3.609950212377617*^9}, {
   3.609950280857955*^9, 3.609950385065135*^9}, {3.6099504319407263`*^9, 
   3.609950501150313*^9}, {3.609950647592798*^9, 3.6099506731200647`*^9}, {
   3.609950703691956*^9, 3.609950744067336*^9}, {3.6099507858896112`*^9, 
   3.609950809777553*^9}, 3.609950979054328*^9, {3.6099510566444073`*^9, 
   3.609951080708247*^9}, {3.609951218814752*^9, 3.6099512758332853`*^9}, 
   3.609951358496895*^9, {3.6099514987891693`*^9, 3.609951525148974*^9}, {
   3.609951652250319*^9, 3.609951760640113*^9}, 3.6099518908318233`*^9, {
   3.6099519243104362`*^9, 3.609951933036275*^9}, 3.609952036918675*^9, 
   3.609952182747731*^9, {3.609952243904909*^9, 3.6099522576732683`*^9}, 
   3.6099525405502663`*^9, {3.609952609826165*^9, 3.6099526122754393`*^9}, 
   3.609952642723357*^9, {3.6099526888517113`*^9, 3.609952709874278*^9}, {
   3.609953111787798*^9, 3.6099531128749943`*^9}, 3.611836264049695*^9, {
   3.6118363048997726`*^9, 3.611836306282681*^9}, 3.611836565720207*^9, {
   3.611837070055518*^9, 3.611837077467288*^9}, {3.611837294767742*^9, 
   3.611837411137972*^9}, {3.611837571352943*^9, 3.6118375716477423`*^9}, {
   3.611837728142353*^9, 3.611837746564863*^9}, {3.611837811621455*^9, 
   3.611837897082872*^9}, {3.611837975651132*^9, 3.611837979089308*^9}, 
   3.611838033406439*^9, {3.6118380816730423`*^9, 3.611838082089452*^9}, {
   3.611838157839901*^9, 3.611838178967474*^9}}],

Cell[BoxData["1000"], "Output",
 CellChangeTimes->{
  3.6118379793543453`*^9, 3.611838033883259*^9, 3.6118380827705917`*^9, {
   3.611838159250517*^9, 3.611838179629222*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"frnrg", "[", 
      RowBox[{"0", ",", "0", ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "90"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"nrg", "[", 
      RowBox[{"0", ",", "0", ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "90"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"entropy", "[", 
      RowBox[{"0", ",", "0", ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "90"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"cv", "[", 
      RowBox[{"0", ",", "0", ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "100"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"cv", "[", 
      RowBox[{"0", ",", "f", ",", "23"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "0", ",", "80"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"cv", "[", 
      RowBox[{"g", ",", "10", ",", "23"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "20", ",", "40"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.01"}], ",", ".01"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.609950227021991*^9, 3.6099502505752172`*^9}, {
   3.609950342293899*^9, 3.6099503443104773`*^9}, {3.609950511875523*^9, 
   3.609950541930571*^9}, {3.609950621144764*^9, 3.609950635089547*^9}, {
   3.6099507366428337`*^9, 3.609950754055687*^9}, {3.609950851902699*^9, 
   3.609950887581893*^9}, {3.6099509255489473`*^9, 3.609950929100753*^9}, {
   3.609950969868602*^9, 3.609950999827298*^9}, {3.6099510961843767`*^9, 
   3.6099511296080103`*^9}, {3.609951193135195*^9, 3.60995119479904*^9}, {
   3.609951269502676*^9, 3.609951269909865*^9}, {3.60995143871388*^9, 
   3.609951443509218*^9}, {3.609951705862864*^9, 3.609951705909995*^9}, {
   3.6099518738992662`*^9, 3.609951876451768*^9}, {3.609952226949665*^9, 
   3.60995223003745*^9}, {3.609952294724595*^9, 3.6099523932738447`*^9}, {
   3.609952626352335*^9, 3.609952629592547*^9}, {3.6099529258017473`*^9, 
   3.609952939002515*^9}, {3.6099530776573143`*^9, 3.6099530923018713`*^9}, {
   3.609953137799053*^9, 3.6099531380150223`*^9}, {3.611836356421818*^9, 
   3.611836424563672*^9}, {3.6118364612677727`*^9, 3.611836503938283*^9}, {
   3.6118365376264553`*^9, 3.6118365395192327`*^9}, 3.611837609967813*^9, {
   3.611837933427039*^9, 3.611837945154475*^9}, {3.6118380497436047`*^9, 
   3.6118380499530983`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlHk0lQsXh49UypCxzJXQoEHmJM42Fg6O877e8FbeJEMhIcmN6kZKEVJ8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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -134.},
  PlotRange->{{0, 90}, {-133.6296943380797, -57.24218082205533}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.611838181394771*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlHk4VdsfxmkklVCZNdBAmcqQTK+5HI5j7213ROTQMSTT4TinpOKSBopU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 50.},
  PlotRange->{{0, 90}, {55.845990851807, 411.4916005526214}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.6118381815202513`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Gk4lOsfB3Ck09iHyp5iZiqSFntovrbIbp7xnBHZIqaQLSESHalE1lbS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 3.},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.61183818159873*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzn081AcAx3E1i9oSnULuOBJdZblcJtJ9w3l29/v9XDpKxyQPqSiPdQ2n
V5wp1EzNXEzpilDIerCjkLQ83NJGD5bqtkp5KGXysPbH5/X+92P2zR4qbLaG
hob4U/9rnjNVKjdp2rBu1+ZLeV/TUK/NMt0VcYpbasWrMHWkoSmp8vTyiCpu
RfNobeUGGlptYsPnRCi5qj5ZWiePhrZslcdYeCfX3DpKbCyk4bZD+pXB8H5u
zKw36X/F0NCe9yD2n/Ah7pfll1MY5TR4NWjx1eEz3As/39BMMtfH3fl2czWD
dGGr9tQzsV0E5xxe41mBIXbTh+aZuS5G2OqJ+ez5TFzO5ehWfGMAX1bYyGJ3
C7RdczQ8W22IS/cOxt+2Xw7ZY6OnqzWWwHHhiirNlFXQyXxbn5xpjPCPx4rO
iGzg8pqoO8diYE/r37ZVvmugVa2lONRhgqzAOcumojlQjiQeLt3GROitAzvY
EXawXjWVKg8wQ5OWEbkzwB4DB8MCvt9uDrZe6g8v4hzgYyf13FG8FMFvnVbx
o9ejPyZZfnLAAiXyFvqHIxvwiu0UWB1iiZqjDg9UFGD6dwGVobEccVediCKf
jaja2rig9jwLyvYzo7Itzng6nu/ZeW4lIt3XNUSKXBB550GI6zVr/KRg1+2M
csWz3dI9oQwb5L1tSItJ5EEm6P/y0UE21OfjEyL2uqE3UT599c0aNLsdOyGV
uiMri5d0/SIHswR9AzmpHrBS2UiMcuygsfHyrOJkT7zhyjKFJfbINPjgq8rw
wsKVv3WJbB0RExh640O6N4j9S6bE753wJI2znZvvg6TD89531QP6x0/2yUp8
0fn1RXnaL84o012RfKuQj/Bk++abL13xlTpgXLOYD6+tE5ZGY66ovyZLdD7N
R1LZgpH4GVe07XgR31DBh1R2uJ6nz8PL64q9NQ18FI77BXI38GAdaRV9qp+P
/rU6F4qP81DbZCFOXCpAS17TeYGrG5r2mvKsygWw2JX1mK50x8TYUC69SoD+
AmVobbs7OMmND/VqBKCRxCLhfXcoUkLiJq8K8NryIK/itTtys0tLu9sFCHs3
ENdI90BwmdVsyUsBKJMRvRSJB2YGC8T/6BMoM+29c8TZE3JmMd1JSIA5Fj3a
99ILOlnsNmt/As8rCvoPjHsh5e2NfSYiAqr0orlWc7wR3Pq8fWYLgUVZHwWF
Zt4wj16ZfCOUgBNbYTgt8kZZ/eUe930EyJ6Enprb3qjk3z1KHSOg41n9jFXj
gwbJhEZEF4FiaeuhSgUf76vUw1IVgRThgnPZV/mwear6q+gegepZ9cv2/8bH
ac/yxt//JDAU+Vm5dJiPrMVbU7lPPv3nMV191gngX90ws3iUwHmhYUfXXQGG
nqZOt9BI7I9VOuSmETDz1ppcupnEXVr/n/ndJDg9LqolASSYv4fzxh6QcBOn
KvS2kGgJPJcQpCYRte9f4cw2EhGnBrd5fCRRW/jqQt8OEtpGypWyZRTcBjvF
eQkkYtYeD2o8QCHqyImb0/kkPs/35fJX+0Fi0HNyrIBEbpxkoM/BD0dL9GIG
T5KYW+qcE+vmh5q6LHpfEQnRozRFQ5AfJh9J4uvOkNA8IfHuzvZDzlchVtF1
JIK/VU4OD/qhtpP1Xe89EsuCrvVE1QmRu7TpzMR9EptodEXkTSF2JooajXtJ
2L/KtU7oFsLcNGMs6BGJ2S522ldeC5Gz+5l44DkJupH/iNpyE6Lmn+K8ek/i
ektX27vCTWB66z+eNKTQkl3kG5znj0l5+TjDmMKTjPsD60v88ceoM43LoHB8
bLiKddEfR3+M9Ugzo/BF/MAWTrc/Pr7ouPT5CgorGNsydRduxv1MWYaOI4Wp
h/JbH37YjOzWaRtmEIXQYYMfWZUiIFbNZogpuNxMT9VWivDOuGPNkhAKlhZM
q/FOEbbGFnH0wyhIR/VE80ZFsKavt9feRaE3+Ahj0i4AHbHJ3GEJBQfGRjWr
OQDjBs2DticoPJvK/XW6KRD/AWl+r40=
     "]], LineBox[CompressedData["
1:eJwlWnk4V18Tl2j5kSxJSZIkoqRERTURSbJ1txaSiEiEpAVJRaUklKTFUiRJ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     "]], 
    LineBox[{{79.96964563294189, 107.03117336425163`}, {
     79.96964564483314, -61.81870140727698}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0, 100}, {-61.81870140727698, 107.03117336425163`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.611838182040422*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxN2Hc8V98fB/BPRmXGxx7Ze28pfN72+OBjh2RVdoqWVQkpFSGEjCiFCiFZ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 2.},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.611838182681134*^9}}],

Cell[BoxData[
 GraphicsBox[
  GraphicsComplexBox[{{20.000000408163267`, 0.01}, {39.99999959183673, 
   0.01}}, {}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{20., 0},
  Frame->True,
  PlotRange->{{20, 40}, {-0.01, 0.01}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.6099502533474483`*^9, 3.609950284455913*^9}, {
   3.609950344866969*^9, 3.609950353305971*^9}, 3.609950444306775*^9, {
   3.609950503636169*^9, 3.609950545231339*^9}, 3.609950635660302*^9, {
   3.6099507373422747`*^9, 3.6099507551019897`*^9}, {3.609950788581191*^9, 
   3.609950812357341*^9}, {3.6099508551784782`*^9, 3.609950888313056*^9}, 
   3.609950929324831*^9, {3.609950970696248*^9, 3.609951000717559*^9}, {
   3.60995105940415*^9, 3.609951130231097*^9}, 3.609951195662929*^9, {
   3.609951270637925*^9, 3.6099512791861134`*^9}, 3.609951363375435*^9, 
   3.609951444201188*^9, {3.609951511619039*^9, 3.609951518931794*^9}, 
   3.609951560561408*^9, {3.609951682562108*^9, 3.60995170629172*^9}, {
   3.6099517378453093`*^9, 3.609951750614478*^9}, {3.609951852341506*^9, 
   3.609951936223544*^9}, 3.6099520400191708`*^9, 3.609952196312665*^9, {
   3.6099522308505096`*^9, 3.609952260427656*^9}, {3.6099522955977507`*^9, 
   3.609952394589905*^9}, {3.609952616605916*^9, 3.6099526451469803`*^9}, {
   3.609952692538774*^9, 3.6099527134003563`*^9}, {3.609952921879931*^9, 
   3.609952940236458*^9}, 3.609953033637681*^9, {3.609953081028113*^9, 
   3.609953138569127*^9}, 3.611836310353544*^9, {3.611836367126425*^9, 
   3.6118364253995333`*^9}, {3.611836481044572*^9, 3.6118365053557053`*^9}, 
   3.611836570399095*^9, {3.611837073588546*^9, 3.611837083704432*^9}, {
   3.611837347872552*^9, 3.611837362319009*^9}, 3.611837414564694*^9, 
   3.6118375741445704`*^9, {3.611837740723042*^9, 3.6118377492565737`*^9}, 
   3.611837844490984*^9, {3.61183787747357*^9, 3.611837899353415*^9}, {
   3.611837936729423*^9, 3.611837945414171*^9}, 3.611837981018723*^9, {
   3.611838036016448*^9, 3.61183805043854*^9}, 3.611838084589119*^9, {
   3.6118381611680727`*^9, 3.611838183197363*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cv", "[", 
  RowBox[{"0", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.609950369054296*^9, 3.609950369108697*^9}}],

Cell[BoxData[
 RowBox[{"37.832699999999996`", " ", 
  RowBox[{
   SubscriptBox["\[PartialD]", 
    RowBox[{"1", ",", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.6275848812519979`"}], "-", 
     RowBox[{"0.19336312866900293`", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "/.", "\[VeryThinSpace]", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"273.15`", "\[VeryThinSpace]", "+", "1"}]], 
             "11.38258207822389`", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"0.019043999999999995`", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"273.15`", "\[VeryThinSpace]", "+", "1"}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"3000", " ", 
                 RowBox[{"(", 
                  RowBox[{"13.375877717252786`", "\[VeryThinSpace]", "-", 
                   RowBox[{"0.0382004218684929`", " ", 
                    RowBox[{"(", 
                    RowBox[{"273.15`", "\[VeryThinSpace]", "+", "1"}], 
                    ")"}]}], "+", 
                   RowBox[{"0.6396069702761239`", " ", 
                    RowBox[{"(", 
                    RowBox[{"48.32069999999999`", "\[VeryThinSpace]", "-", 
                    RowBox[{"0.13799999999999998`", " ", 
                    RowBox[{"(", 
                    RowBox[{"273.15`", "\[VeryThinSpace]", "+", "1"}], 
                    ")"}]}]}], ")"}]}], "+", 
                   FractionBox[
                    RowBox[{"2334.8900484899987`", "\[VeryThinSpace]", "-", 
                    RowBox[{"0.019043999999999995`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"273.15`", "\[VeryThinSpace]", "+", "1"}], ")"}], 
                    "2"]}]}], "3000"]}], ")"}]}]}], ")"}]}]}], "\[Equal]", 
            FractionBox["1", 
             RowBox[{"Sin", "[", "1", "]"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", "\[Pi]"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Epsilon]"}], ")"}], " ", "\[Pi]"}]}], 
            "}"}]}], "]"}]}], ")"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.609950369557191*^9, 3.6099504488665867`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Delta", "[", 
  RowBox[{"0", ",", "0", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.609952978703342*^9, 3.60995301441469*^9}}],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.009583333333333333`", " ", 
   RowBox[{"(", 
    RowBox[{"273.15`", "\[VeryThinSpace]", "+", "x"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.004631835322600334`", " ", 
     RowBox[{"(", 
      RowBox[{"273.15`", "\[VeryThinSpace]", "+", "x"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"0.019166666666666665`", " ", 
   RowBox[{"(", 
    RowBox[{"273.15`", "\[VeryThinSpace]", "+", "x"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"0.03055136532952425`", " ", 
     RowBox[{"(", 
      RowBox[{"273.15`", "\[VeryThinSpace]", "+", "x"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.609952983764504*^9, 3.609953042947706*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"c", "=."}]], "Input",
 CellChangeTimes->{{3.609953024625585*^9, 3.609953027990026*^9}}]
},
WindowSize->{740, 867},
WindowMargins->{{Automatic, 179}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 6513, 169, 353, "Input"],
Cell[7095, 193, 174, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7306, 201, 3021, 69, 133, "Input"],
Cell[10330, 272, 4787, 79, 238, "Output"],
Cell[15120, 353, 5003, 83, 244, "Output"],
Cell[20126, 438, 4804, 79, 241, "Output"],
Cell[24933, 519, 15603, 258, 230, "Output"],
Cell[40539, 779, 14853, 243, 240, "Output"],
Cell[55395, 1024, 2152, 35, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57584, 1064, 154, 3, 27, "Input"],
Cell[57741, 1069, 2568, 60, 199, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60346, 1134, 156, 3, 27, "Input"],
Cell[60505, 1139, 721, 18, 43, "Output"]
}, Open  ]],
Cell[61241, 1160, 111, 2, 27, "Input"]
}
]
*)

(* End of internal cache information *)

